On the Optimization Landscape of Maximum Mean Discrepancy

Generative models have been successfully used for generating realistic signals. Because the likelihood function is typically intractable in most of these models, the common practice is to use "implicit" models that avoid likelihood calculation. However, it is hard to obtain theoretical guarantees for such models. In particular, it is not understood when they can globally optimize their non-convex objectives. Here we provide such an analysis for the case of Maximum Mean Discrepancy (MMD) learning of generative models. We prove several optimality results, including for a Gaussian distribution with low rank covariance (where likelihood is inapplicable) and a mixture of Gaussians. Our analysis shows that that the MMD optimization landscape is benign in these cases, and therefore gradient based methods will globally minimize the MMD objective.

==> code/unmixing01.py <==
import numpy as np
import matplotlib.pyplot as plt

from itertools import permutations
import torch

device = 'cuda' if torch.cuda.is_available() else 'cpu'

print (device)

torch.manual_seed(0)
np.random.seed(0)

#@title utils


def compute_error(A,Ahat):
  return min(np.linalg.norm(A-Ahat[i,:]) for i in permutations(range(A.shape[0])))


def estimate_snr(Y, r_m, x):
    [L, N] = Y.shape  # L number of bands (channels), N number of pixels
    [p, N] = x.shape  # p number of endmembers (reduced dimension)

    P_y = np.sum(Y ** 2) / float(N)
    P_x = np.sum(x ** 2) / float(N) + np.sum(r_m ** 2)
    snr_est = 10 * np.log10((P_x - p / L * P_y) / (P_y - P_x))

    return snr_est


def vca(Y, R, verbose=True, snr_input=0):
    # Vertex Component Analysis
    #
    # Ae, indice, Yp = vca(Y,R,verbose = True,snr_input = 0)
    #
    # ------- Input variables -------------
    #  Y - matrix with dimensions L(channels) x N(pixels)
    #      each pixel is a linear mixture of R endmembers
    #      signatures Y = M x s, where s = gamma x alfa
    #      gamma is a illumination perturbation factor and
    #      alfa are the abundance fractions of each endmember.
    #  R - positive integer number of endmembers in the scene
    #
    # ------- Output variables -----------
    # Ae     - estimated mixing matrix (endmembers signatures)
    # indice - pixels that were chosen to be the most pure
    # Yp     - Data matrix Y projected.
    #
    # ------- Optional parameters---------
    # snr_input - (float) signal to noise ratio (dB)
    # v         - [True | False]
    # ------------------------------------
    #
    # Author: Adrien Lagrange (adrien.lagrange@enseeiht.fr)
    # This code is a translation of a matlab code provided by
    # Jose Nascimento (zen@isel.pt) and Jose Bioucas Dias (bioucas@lx.it.pt)
    # available at http://www.lx.it.pt/~bioucas/code.htm under a non-specified Copyright (c)
    # Translation of last version at 22-February-2018 (Matlab version 2.1 (7-May-2004))
    #
    # more details on:
    # Jose M. P. Nascimento and Jose M. B. Dias
    # "Vertex Component Analysis: A Fast Algorithm to Unmix Hyperspectral Data"
    # submited to IEEE Trans. Geosci. Remote Sensing, vol. .., no. .., pp. .-., 2004
    #
    #

    #############################################
    # Initializations
    #############################################
    Y = Y.T
    if len(Y.shape) != 2:
        print ('Input data must be of size L (number of bands i.e. channels) by N (number of pixels)')

    [L, N] = Y.shape  # L number of bands (channels), N number of pixels

    R = int(R)
    if (R < 0 or R > L):
        print('ENDMEMBER parameter must be integer between 1 and L')

    #############################################
    # SNR Estimates
    #############################################

    if snr_input == 0:
        y_m = np.mean(Y, axis=1, keepdims=True)
        Y_o = Y - y_m  # data with zero-mean
        Ud = np.linalg.svd(np.dot(Y_o, Y_o.T) / float(N))[0][:, :R]  # computes the R-projection matrix
        x_p = np.dot(Ud.T, Y_o)  # project the zero-mean data onto p-subspace

        SNR = estimate_snr(Y, y_m, x_p);

        if verbose:
            print("SNR estimated = {}[dB]".format(SNR))
    else:
        SNR = snr_input
        if verbose:
            print("input SNR = {}[dB]\n".format(SNR))

    SNR_th = 15 + 10 * np.log10(R)

    #############################################
    # Choosing Projective Projection or
    #          projection to p-1 subspace
    #############################################

    if SNR < SNR_th:
        if verbose:
            print("... Select proj. to R-1")

        d = R - 1
        if snr_input == 0:  # it means that the projection is already computed
            Ud = Ud[:, :d]
        else:
            y_m = np.mean(Y, axis=1, keepdims=True)
            Y_o = Y - y_m  # data with zero-mean

            Ud = np.linalg.svd(np.dot(Y_o, Y_o.T) / float(N))[0][:, :d]  # computes the p-projection matrix
            x_p = np.dot(Ud.T, Y_o)  # project thezeros mean data onto p-subspace

        Yp = np.dot(Ud, x_p[:d, :]) + y_m  # again in dimension L

        x = x_p[:d, :]  # x_p =  Ud.T * Y_o is on a R-dim subspace
        c = np.argmax(np.sum(x ** 2, axis=0)) ** 0.5
        y = np.vstack((x, c * np.ones((1, N))))
    else:
        if verbose:
            print("... Select the projective proj.")

        d = R
        Ud = np.linalg.svd(np.dot(Y, Y.T) / float(N))[0][:, :d]  # computes the p-projection matrix

        x_p = np.dot(Ud.T, Y)
        Yp = np.dot(Ud, x_p[:d, :])  # again in dimension L (note that x_p has no null mean)

        x = np.dot(Ud.T, Y)
        u = np.mean(x, axis=1, keepdims=True)  # equivalent to  u = Ud.T * r_m
        y = x / np.dot(u.T, x)

    #############################################
    # VCA algorithm
    #############################################

    indice = np.zeros((R), dtype=int)
    A = np.zeros((R, R))
    A[-1, 0] = 1

    for i in range(R):
        w = np.random.rand(R, 1);
        f = w - np.dot(A, np.dot(np.linalg.pinv(A), w))
        f = f / np.linalg.norm(f)

        v = np.dot(f.T, y)

        indice[i] = np.argmax(np.abs(v))
        A[:, i] = y[:, indice[i]]  # same as x(:,indice(i))

    Ae = Yp[:, indice]

    return Ae.T, indice, Yp

#@title torch GENERATOR

def torch_generate(A,n,noise_std,device=device):
  B = torch.distributions.dirichlet.Dirichlet(torch.ones(r)).sample((n,)).to(device)
  noise = noise_std*torch.randn(n, d, device=device)
  return torch.matmul(B,A)+noise

#@title MMD

def mmd_loss(X, Y, bandwidth):
  n = X.shape[0]
  return torch.exp(-0.5 / bandwidth * torch.cdist(X, X)**2).sum() / n / (n-1) - 2 * torch.exp(-0.5 / bandwidth * torch.cdist(X, Y)**2).mean()

def mmd(A_init, real_samples, noise_std, num_fake, bandwidth=1e0, lr=1e-2, n_epochs=1, device=device):
  A = torch.from_numpy(A_init.copy()).to(device).requires_grad_(True)
  torch_real_samples = torch.from_numpy(real_samples.astype(np.float32).copy()).to(device).requires_grad_(False)
  optimizer = torch.optim.Adam([A], lr=lr)
  for epoch in range(n_epochs):
    fake_samples = torch_generate(A,num_fake,noise_std)
    loss = mmd_loss(fake_samples, torch_real_samples, bandwidth)
    loss.backward()
    optimizer.step()
    optimizer.zero_grad()
  return A.detach().cpu().numpy()

#@title WGAN

def wgan(A_init, real_samples, noise_std, num_fake, num_layers = 2, lr=1e-2, n_epochs=1, device=device):
  A = torch.from_numpy(A_init.copy()).to(device).requires_grad_(True)
  torch_real_samples = torch.from_numpy(real_samples.astype(np.float32).copy()).to(device).requires_grad_(False)

  h_dim = 128
  if num_layers == 2:  
    D = torch.nn.Sequential(
        torch.nn.Linear(d, h_dim),#, device=device, dtype=torch.float32),
        torch.nn.ReLU(),
        torch.nn.Linear(h_dim, 1)#, device=device, dtype=torch.float32),
    )
  elif num_layers == 3:
    D = torch.nn.Sequential(
        torch.nn.Linear(d, h_dim),#, device=device, dtype=torch.float32),
        torch.nn.ReLU(),
        torch.nn.Linear(h_dim, h_dim),#, device=device, dtype=torch.float32),
        torch.nn.ReLU(),
        torch.nn.Linear(h_dim, 1)#, device=device, dtype=torch.float32),
    )


  G_solver = torch.optim.RMSprop([A], lr=lr)
  D_solver = torch.optim.RMSprop(D.parameters(), lr=lr)

  n_critic = 1
  for epoch in range(n_epochs):
    for _ in range(n_critic):

      # Dicriminator forward-loss-backward-update
      fake_samples = torch_generate(A,num_fake,noise_std)
      D_real = D(torch_real_samples)
      D_fake = D(fake_samples)
      D_loss = -(torch.mean(D_real) - torch.mean(D_fake))
     
      D_loss.backward()
      D_solver.step()

      # Weight clipping
      for p in D.parameters():
        p.data.clamp_(-0.01, 0.01)

      # Housekeeping - reset gradient
      G_solver.zero_grad()
      D_solver.zero_grad()

    # Generator forward-loss-backward-update
    fake_samples = torch_generate(A,num_fake,noise_std)
    D_fake = D(fake_samples)

    G_loss = -torch.mean(D_fake)

    G_loss.backward()
    G_solver.step()

    # Housekeeping - reset gradient
    G_solver.zero_grad()
    D_solver.zero_grad()

  return A.detach().cpu().numpy()

# X = B @ A
# n x r x d
d = 10
r = 3
n = 100
noise_std_list = [0.01,0.1,1.0]
A = np.random.normal(size=(r,d)).astype(np.float32)


mc = 50
errs = np.zeros((len(noise_std_list),14,mc))
for ni in range(len(noise_std_list)):
    np.save('data',errs)
    noise_std = noise_std_list[ni]
    for mci in range(mc):
      print (mci)
      B = np.random.dirichlet(np.ones(r),n).astype(np.float32)
      noise = noise_std * np.random.normal(size=(n,d)).astype(np.float32)
      X = B @ A + noise
     
      Arandom = np.random.normal(size=(r,d)).astype(np.float32)
      errs[ni,0,mci] = compute_error(A,Arandom)
   
      Avca, indice, Yp = vca(X, r, verbose=False)
      errs[ni,1,mci] = compute_error(A,Avca)
   
      n_epochs = 5000
      nf = 256
      Ae = mmd(Avca, X, noise_std, num_fake = nf, bandwidth = 1e-2, lr=0.01, n_epochs=n_epochs)
      errs[ni,2,mci] = compute_error(A,Ae)
      Ae = mmd(Avca, X, noise_std, num_fake = nf, bandwidth = 1e-1, lr=0.01, n_epochs=n_epochs)
      errs[ni,3,mci] = compute_error(A,Ae)
      Ae = mmd(Avca, X, noise_std, num_fake = nf, bandwidth = 1e0, lr=0.01, n_epochs=n_epochs)
      errs[ni,4,mci] = compute_error(A,Ae)
      Ae = mmd(Avca, X, noise_std, num_fake = nf, bandwidth = 1e-2, lr=0.1, n_epochs=n_epochs)
      errs[ni,5,mci] = compute_error(A,Ae)
      Ae = mmd(Avca, X, noise_std, num_fake = nf, bandwidth = 1e-1, lr=0.1, n_epochs=n_epochs)
      errs[ni,6,mci] = compute_error(A,Ae)
      Ae = mmd(Avca, X, noise_std, num_fake = nf, bandwidth = 1e-0, lr=0.1, n_epochs=n_epochs)
      errs[ni,7,mci] = compute_error(A,Ae)
   
      Ae = wgan(Avca, X, noise_std, num_fake = nf,num_layers = 2, lr=0.001, n_epochs=n_epochs)
      errs[ni,8,mci] = compute_error(A,Ae)
      Ae = wgan(Avca, X, noise_std, num_fake = nf,num_layers = 2, lr=0.01, n_epochs=n_epochs)
      errs[ni,9,mci] = compute_error(A,Ae)
      Ae = wgan(Avca, X, noise_std, num_fake = nf,num_layers = 2, lr=0.1, n_epochs=n_epochs)
      errs[ni,10,mci] = compute_error(A,Ae)
      Ae = wgan(Avca, X, noise_std, num_fake = nf,num_layers = 3, lr=0.001, n_epochs=n_epochs)
      errs[ni,11,mci] = compute_error(A,Ae)
      Ae = wgan(Avca, X, noise_std, num_fake = nf,num_layers = 3, lr=0.01, n_epochs=n_epochs)
      errs[ni,12,mci] = compute_error(A,Ae)
      Ae = wgan(Avca, X, noise_std, num_fake = nf,num_layers = 3, lr=0.1, n_epochs=n_epochs)
      errs[ni,13,mci] = compute_error(A,Ae)
      

mv = np.mean(errs,2)[0]
sv = np.std(errs,2)[0]
sl =  [f'{mv[i]:.2f} ({sv[i]:.2f}) ' for i in range(len(mv))]
print (''.join(sl))
mv = np.mean(errs,2)[1]
sv = np.std(errs,2)[1]
sl =  [f'{mv[i]:.2f} ({sv[i]:.2f}) ' for i in range(len(mv))]
print (''.join(sl))
mv = np.mean(errs,2)[2]
sv = np.std(errs,2)[2]
sl =  [f'{mv[i]:.2f} ({sv[i]:.2f}) ' for i in range(len(mv))]
print (''.join(sl))

 
 
 
 
 
